Distributed Parameter Estimation with Gaussian Observation Noises in Time-varying Digraphs

In this paper, we consider the problem of distributed parameter estimation in sensor networks. Each sensor makes successive observations of an unknown $d$-dimensional parameter, which might be subject to Gaussian random noises. The sensors aim to infer the true value of the unknown parameter by cooperating with each other. To this end, we first generalize the so-called dynamic regressor extension and mixing (DREM) algorithm to stochastic systems, with which the problem of estimating a $d$-dimensional vector parameter is transformed to that of $d$ scalar ones: one for each of the unknown parameters. For each of the scalar problem, both combine-then-adapt (CTA) and adapt-then-combine (ATC) diffusion-based estimation algorithms are given, where each sensor performs a combination step to fuse the local estimates in its in-neighborhood, alongside an adaptation step to process its streaming observations. Under weak conditions on network topology and excitation of regressors, we show that the proposed estimators guarantee that each sensor infers the true parameter, even if any individual of them cannot by itself. Specifically, it is required that the union of topologies over an interval with fixed length is strongly connected. Moreover, the sensors must collectively satisfy a cooperative persistent excitation (PE) condition, which relaxes the traditional PE condition. Numerical examples are finally provided to illustrate the established results.

==> code/estimation_1.m <==
clear all;
close all;

rng(0);

n = 30;
active_n = 15;
active_node = randperm(n);
active_node = active_node(1 : active_n);
d = 5;
phi = zeros(d, d, n);
y = zeros(d, n);
PHI = eye(d);
alpha = 1.;
theta = randn([d, 1]);
noise_std = 1;
hat_theta = randn(d, n);
mu = ones(1, n);


T = n;

rounds = 5000;
error = zeros(1, rounds);

for r = 1 : rounds
    ser = randperm(n);
    phi_active_t = randi(T - d + 1);
    active_agent = active_node(randi(active_n));
    for t = 1 : T
        A = eye(n);
        A(ser(t), ser(t)) = 0.5;
        A(ser(t), mod(ser(t), n) + 1) = 0.5;
        A(mod(ser(t), n) + 1, ser(t)) = 0.5;
        A(mod(ser(t), n) + 1, mod(ser(t), n) + 1) = 0.5;
        for a = 1 : n
            phi(2 : end, :, a) = phi(1 : end - 1, :, a);
            y(2 : end, a) = y(1 : end - 1, a);
            if a == active_agent
                dt = t - phi_active_t;
                if (dt >= 1) && (dt <= d)
                    phi(1, :, a) = PHI(dt, :);
                end
            else
                phi(1, :, a) = zeros([1, d]);
            end
            y(1, a) = phi(1, :, a) * theta + noise_std * randn();
        end
        hat_theta = hat_theta * A';
        for a = 1 : n
            delta_i = det(phi(:, :, a));
            if delta_i ~= 0
                bar_y = delta_i * (phi(:, :, a)) ^ (-1) * y(:, a);
                hat_theta(:, a) = hat_theta(:, a) + 3000. / (3000. ...
                    + (r - 1) * T + t - 1) * delta_i / (mu(a) + delta_i ...
                    ^ 2) * (bar_y - delta_i * hat_theta(:, a));
            end 
        end
    end
    %r
    error(r) = norm(hat_theta - theta);
end

error = error(1:5:end);
plot(error)

==> code/estimation_12.m <==
clear all;
close all;

rng(1);

n = 30;
active_n = 30;
active_node = randperm(n);
active_node = active_node(1 : active_n);
d = 5;
phi = zeros(d, d, n);
y = zeros(d, n);
PHI = eye(d);
alpha = 1.;
theta = randn([d, 1]);
noise_std = 1;
hat_theta = randn(d, n);
mu = ones(1, n);


T = n;

rounds = 5000;
error = zeros(1, rounds);

A = eye(n) * 1. / 3.;
for i = 1 : n
    l = mod(i - 2, n) + 1;
    r = mod(i, n) + 1;
    A(i, l) = 1. / 3.;
    A(i, r) = 1. / 3.;
end

for r = 1 : rounds
    ser = randperm(n);
    phi_active_t = randi(T - d + 1);
    active_agent = active_node(randi(active_n));
    for t = 1 : T
        for a = 1 : n
            phi(2 : end, :, a) = phi(1 : end - 1, :, a);
            y(2 : end, a) = y(1 : end - 1, a);
            if a == active_agent
                dt = t - phi_active_t;
                if (dt >= 1) && (dt <= d)
                    phi(1, :, a) = PHI(dt, :);
                end
            else
                phi(1, :, a) = zeros([1, d]);
            end
            y(1, a) = phi(1, :, a) * theta + noise_std * randn();
        end
        hat_theta = hat_theta * A';
        for a = 1 : n
            delta_i = det(phi(:, :, a));
            if delta_i ~= 0
                bar_y = delta_i * (phi(:, :, a)) ^ (-1) * y(:, a);
                hat_theta(:, a) = hat_theta(:, a) + 3000. / (3000. ...
                    + (r - 1) * T + t - 1) * delta_i / (mu(a) + delta_i ...
                    ^ 2) * (bar_y - delta_i * hat_theta(:, a));
            end 
        end
    end
    %r
    error(r) = norm(hat_theta - theta);
end

error = error(1:5:end);
plot(error)

==> code/estimation_2.m <==
clear all;
close all;

rng(0);

n = 30;
active_n = 15;
active_node = randperm(n);
active_node = active_node(1 : active_n);
d = 5;
phi = zeros(d, d, n);
y = zeros(d, n);
PHI = eye(d);
alpha = 1.;
theta = randn([d, 1]);
noise_std = 1;
hat_theta = randn(d, n);
mu = ones(1, n);

T = n;

rounds = 5000;
error = zeros(1, rounds);

for r = 1 : rounds
    ser = randperm(n);
    phi_active_t = randi(T - d + 1);
    active_agent = active_node(randi(active_n));
    for t = 1 : T
        A = eye(n);
        A(ser(t), ser(t)) = 0.5;
        A(ser(t), mod(ser(t), n) + 1) = 0.5;
        A(mod(ser(t), n) + 1, ser(t)) = 0.5;
        A(mod(ser(t), n) + 1, mod(ser(t), n) + 1) = 0.5;
        for a = 1 : n
            phi(2 : end, :, a) = phi(1 : end - 1, :, a);
            y(2 : end, a) = y(1 : end - 1, a);
            if a == active_agent
                dt = t - phi_active_t;
                if (dt >= 1) && (dt <= d)
                    phi(1, :, a) = PHI(dt, :);
                end
            else
                phi(1, :, a) = zeros([1, d]);
            end
            y(1, a) = phi(1, :, a) * theta + noise_std * randn();
        end
        hat_theta = hat_theta * A';
        for a = 1 : n
            delta_i = det(phi(:, :, a));
            if delta_i ~= 0
                bar_y = delta_i * (phi(:, :, a)) ^ (-1) * y(:, a);
                hat_theta(:, a) = hat_theta(:, a) + delta_i / (mu(a) + delta_i ...
                    ^ 2) * (bar_y - delta_i * hat_theta(:, a));
            end 
        end
    end
    %r
    error(r) = norm(hat_theta - theta);
end

error = error(1:5:end);
plot(error)

==> code/estimation_22.m <==
clear all;
close all;

rng(1);

n = 30;
active_n = 15;
active_node = randperm(n);
active_node = active_node(1 : active_n);
d = 5;
phi = zeros(d, d, n);
y = zeros(d, n);
PHI = eye(d);
alpha = 1.;
theta = randn([d, 1]);
noise_std = 1;
hat_theta = randn(d, n);
mu = ones(1, n);

T = n;

rounds = 5000;
error = zeros(1, rounds);

A = eye(n) * 1. / 3.;
for i = 1 : n
    l = mod(i - 2, n) + 1;
    r = mod(i, n) + 1;
    A(i, l) = 1. / 3.;
    A(i, r) = 1. / 3.;
end

for r = 1 : rounds
    ser = randperm(n);
    phi_active_t = randi(T - d + 1);
    active_agent = active_node(randi(active_n));
    for t = 1 : T
        for a = 1 : n
            phi(2 : end, :, a) = phi(1 : end - 1, :, a);
            y(2 : end, a) = y(1 : end - 1, a);
            if a == active_agent
                dt = t - phi_active_t;
                if (dt >= 1) && (dt <= d)
                    phi(1, :, a) = PHI(dt, :);
                end
            else
                phi(1, :, a) = zeros([1, d]);
            end
            y(1, a) = phi(1, :, a) * theta + noise_std * randn();
        end
        hat_theta = hat_theta * A';
        for a = 1 : n
            delta_i = det(phi(:, :, a));
            if delta_i ~= 0
                bar_y = delta_i * (phi(:, :, a)) ^ (-1) * y(:, a);
                hat_theta(:, a) = hat_theta(:, a) + delta_i / (mu(a) + delta_i ...
                    ^ 2) * (bar_y - delta_i * hat_theta(:, a));
            end 
        end
    end
    %r
    error(r) = norm(hat_theta - theta);
end

error = error(1:5:end);
plot(error)

==> code/estimation_3.m <==
clear all;
close all;

rng(0);

n = 30;
active_n = 15;
active_node = randperm(n);
active_node = active_node(1 : active_n);
d = 5;
phi = zeros(d, d, n);
y = zeros(d, n);
PHI = eye(d);
alpha = 1.;
theta = randn([d, 1]);
noise_std = 1;
hat_theta = randn(d, n);
mu = ones(1, n);

T = n;

rounds = 5000;
error = zeros(1, rounds);

for r = 1 : rounds
    ser = randperm(n);
    phi_active_t = randi(T - d + 1);
    active_agent = active_node(randi(active_n));
    for t = 1 : T
        A = eye(n);
        A(ser(t), ser(t)) = 0.5;
        A(ser(t), mod(ser(t), n) + 1) = 0.5;
        A(mod(ser(t), n) + 1, ser(t)) = 0.5;
        A(mod(ser(t), n) + 1, mod(ser(t), n) + 1) = 0.5;
        for a = 1 : n
            phi(2 : end, :, a) = phi(1 : end - 1, :, a);
            y(2 : end, a) = y(1 : end - 1, a);
            if a == active_agent
                dt = t - phi_active_t;
                if (dt >= 1) && (dt <= d)
                    phi(1, :, a) = PHI(dt, :);
                end
            else
                phi(1, :, a) = zeros([1, d]);
            end
            y(1, a) = phi(1, :, a) * theta + noise_std * randn();
        end
        hat_theta = hat_theta * A';
        for a = 1 : n
            delta_i = det(phi(:, :, a));
            hat_theta(:, a) = hat_theta(:, a) + 0.9 * phi(1, :, a)' / (1 + norm(phi(1, :, a)) ^ 2) * (y(1, a) - phi(1, :, a) * hat_theta(:, a));
        end
    end
    %r
    error(r) = norm(hat_theta - theta);
end

error = error(1:5:end);
plot(error)

==> code/estimation_32.m <==
clear all;
close all;

rng(1);

n = 30;
active_n = 15;
active_node = randperm(n);
active_node = active_node(1 : active_n);
d = 5;
phi = zeros(d, d, n);
y = zeros(d, n);
PHI = eye(d);
alpha = 1.;
theta = randn([d, 1]);
noise_std = 1;
hat_theta = randn(d, n);
mu = ones(1, n);

T = n;

rounds = 5000;
error = zeros(1, rounds);

A = eye(n) * 1. / 3.;
for i = 1 : n
    l = mod(i - 2, n) + 1;
    r = mod(i, n) + 1;
    A(i, l) = 1. / 3.;
    A(i, r) = 1. / 3.;
end

for r = 1 : rounds
    ser = randperm(n);
    phi_active_t = randi(T - d + 1);
    active_agent = active_node(randi(active_n));
    for t = 1 : T
        for a = 1 : n
            phi(2 : end, :, a) = phi(1 : end - 1, :, a);
            y(2 : end, a) = y(1 : end - 1, a);
            if a == active_agent
                dt = t - phi_active_t;
                if (dt >= 1) && (dt <= d)
                    phi(1, :, a) = PHI(dt, :);
                end
            else
                phi(1, :, a) = zeros([1, d]);
            end
            y(1, a) = phi(1, :, a) * theta + noise_std * randn();
        end
        hat_theta = hat_theta * A';
        for a = 1 : n
            delta_i = det(phi(:, :, a));
            hat_theta(:, a) = hat_theta(:, a) + 0.9 * phi(1, :, a)' / (1 + norm(phi(1, :, a)) ^ 2) * (y(1, a) - phi(1, :, a) * hat_theta(:, a));
        end
    end
    %r
    error(r) = norm(hat_theta - theta);
end

error = error(1:5:end);
plot(error)

==> code/estimation_4.m <==
clear all;
close all;

rng(0);

n = 30;
active_n = 15;
active_node = randperm(n);
active_node = active_node(1 : active_n);
d = 5;
phi = zeros(d, d, n);
y = zeros(d, n);
PHI = eye(d);
alpha = 1.;
theta = randn([d, 1]);
noise_std = 1;
hat_theta = randn(d, n);
mu = ones(1, n);

T = n;

rounds = 5000;
error = zeros(1, rounds);

for r = 1 : rounds
    ser = randperm(n);
    phi_active_t = randi(T - d + 1);
    active_agent = active_node(randi(active_n));
    for t = 1 : T
        A = eye(n);
        A(ser(t), ser(t)) = 1;
        A(ser(t), mod(ser(t), n) + 1) = 1;
        A(mod(ser(t), n) + 1, ser(t)) = 1;
        A(mod(ser(t), n) + 1, mod(ser(t), n) + 1) = 1;
        for a = 1 : n
            phi(2 : end, :, a) = phi(1 : end - 1, :, a);
            y(2 : end, a) = y(1 : end - 1, a);
            if a == active_agent
                dt = t - phi_active_t;
                if (dt >= 1) && (dt <= d)
                    phi(1, :, a) = PHI(dt, :);
                end
            else
                phi(1, :, a) = zeros([1, d]);
            end
            y(1, a) = phi(1, :, a) * theta + noise_std * randn();
        end
        %hat_theta = hat_theta * A';
        delta = zeros(1, n);
        bar_y = zeros(d, n);
        for a = 1 : n
            delta(a) = det(phi(:, :, a));
            if delta(a) ~= 0
                bar_y(:, a) = delta(a) * (phi(:, :, a)) ^ (-1) * y(:, a);
            end
        end
        hat_theta2 = hat_theta;
        for a_i = 1 : n
            num = zeros(d, 1);
            den = mu(a_i);
            for a_j = 1 : n
                if A(a_i, a_j) ~= 0
                    num = num + delta(a_j) * (bar_y(:, a_j) - delta(a_j) * hat_theta(:, a_i));
                    den = den + delta(a_j) ^ 2;
                end
            end
            hat_theta2(:, a_i) = hat_theta(:, a_i) + 3000. / (3000. + (r - 1) * T + t - 1) * num / den;
        end
        hat_theta = hat_theta2;
    end
    %r
    error(r) = norm(hat_theta - theta);
end

error = error(1:5:end);
plot(error)

==> code/estimation_42.m <==
clear all;
close all;

rng(1);

n = 30;
active_n = 15;
active_node = randperm(n);
active_node = active_node(1 : active_n);
d = 5;
phi = zeros(d, d, n);
y = zeros(d, n);
PHI = eye(d);
alpha = 1.;
theta = randn([d, 1]);
noise_std = 1;
hat_theta = randn(d, n);
mu = ones(1, n);

T = n;

rounds = 5000;
error = zeros(1, rounds);

A = eye(n) * 1. / 3.;
for i = 1 : n
    l = mod(i - 2, n) + 1;
    r = mod(i, n) + 1;
    A(i, l) = 1. / 3.;
    A(i, r) = 1. / 3.;
end

for r = 1 : rounds
    ser = randperm(n);
    phi_active_t = randi(T - d + 1);
    active_agent = active_node(randi(active_n));
    for t = 1 : T
        for a = 1 : n
            phi(2 : end, :, a) = phi(1 : end - 1, :, a);
            y(2 : end, a) = y(1 : end - 1, a);
            if a == active_agent
                dt = t - phi_active_t;
                if (dt >= 1) && (dt <= d)
                    phi(1, :, a) = PHI(dt, :);
                end
            else
                phi(1, :, a) = zeros([1, d]);
            end
            y(1, a) = phi(1, :, a) * theta + noise_std * randn();
        end
        %hat_theta = hat_theta * A';
        delta = zeros(1, n);
        bar_y = zeros(d, n);
        for a = 1 : n
            delta(a) = det(phi(:, :, a));
            if delta(a) ~= 0
                bar_y(:, a) = delta(a) * (phi(:, :, a)) ^ (-1) * y(:, a);
            end
        end
        hat_theta2 = hat_theta;
        for a_i = 1 : n
            num = zeros(d, 1);
            den = mu(a_i);
            for a_j = 1 : n
                if A(a_i, a_j) ~= 0
                    num = num + delta(a_j) * (bar_y(:, a_j) - delta(a_j) * hat_theta(:, a_i));
                    den = den + delta(a_j) ^ 2;
                end
            end
            hat_theta2(:, a_i) = hat_theta(:, a_i) + 3000. / (3000. + (r - 1) * T + t - 1) * num / den;
        end
        hat_theta = hat_theta2;
    end
    %r
    error(r) = norm(hat_theta - theta);
end

error = error(1:5:end);
plot(error)

==> code/estimation_5.m <==
clear all;
close all;

rng(0);

n = 30;
active_n = 15;
active_node = randperm(n);
active_node = active_node(1 : active_n);
d = 5;
phi = zeros(d, d, n);
y = zeros(d, n);
PHI = eye(d);
alpha = 1.;
theta = randn([d, 1]);
noise_std = 1;
hat_theta = randn(d, n);
mu = ones(1, n);

T = n;

rounds = 5000;
error = zeros(1, rounds);

for r = 1 : rounds
    ser = randperm(n);
    phi_active_t = randi(T - d + 1);
    active_agent = active_node(randi(active_n));
    for t = 1 : T
        A = eye(n);
        A(ser(t), ser(t)) = 0.5;
        A(ser(t), mod(ser(t), n) + 1) = 0.5;
        A(mod(ser(t), n) + 1, ser(t)) = 0.5;
        A(mod(ser(t), n) + 1, mod(ser(t), n) + 1) = 0.5;
        for a = 1 : n
            phi(2 : end, :, a) = phi(1 : end - 1, :, a);
            y(2 : end, a) = y(1 : end - 1, a);
            if a == active_agent
                dt = t - phi_active_t;
                if (dt >= 1) && (dt <= d)
                    phi(1, :, a) = PHI(dt, :);
                end
            else
                phi(1, :, a) = zeros([1, d]);
            end
            y(1, a) = phi(1, :, a) * theta + noise_std * randn();
        end
        psi = hat_theta * A';
        for a = 1 : n
            d_hat_phi = zeros(d, 1);
            R = zeros(d, d);
            for l = 1 : n
                if A(a, l) > 0
                    d_hat_phi = d_hat_phi + A(a, l) * phi(1, :, l)' * (y(1, l) - phi(1, :, l) * psi(:, a));
                    R = R + A(a, l) * phi(1, :, a)' * phi(1, :, a);
                end
            end
            num = vrho(R);
            mu = 2. / (num + 3);
            hat_theta(:, a) = psi(:, a) + mu * d_hat_phi;
        end
    end
    %r
    error(r) = norm(hat_theta - theta);
end

error = error(1:5:end);
plot(error)

==> code/estimation_52.m <==
clear all;
close all;

rng(1);

n = 30;
active_n = 15;
active_node = randperm(n);
active_node = active_node(1 : active_n);
d = 5;
phi = zeros(d, d, n);
y = zeros(d, n);
PHI = eye(d);
alpha = 1.;
theta = randn([d, 1]);
noise_std = 1;
hat_theta = randn(d, n);
mu = ones(1, n);

T = n;

rounds = 5000;
error = zeros(1, rounds);

A = eye(n) * 1. / 3.;
for i = 1 : n
    l = mod(i - 2, n) + 1;
    r = mod(i, n) + 1;
    A(i, l) = 1. / 3.;
    A(i, r) = 1. / 3.;
end

for r = 1 : rounds
    ser = randperm(n);
    phi_active_t = randi(T - d + 1);
    active_agent = active_node(randi(active_n));
    for t = 1 : T
        for a = 1 : n
            phi(2 : end, :, a) = phi(1 : end - 1, :, a);
            y(2 : end, a) = y(1 : end - 1, a);
            if a == active_agent
                dt = t - phi_active_t;
                if (dt >= 1) && (dt <= d)
                    phi(1, :, a) = PHI(dt, :);
                end
            else
                phi(1, :, a) = zeros([1, d]);
            end
            y(1, a) = phi(1, :, a) * theta + noise_std * randn();
        end
        psi = hat_theta * A';
        for a = 1 : n
            d_hat_phi = zeros(d, 1);
            R = zeros(d, d);
            for l = 1 : n
                if A(a, l) > 0
                    d_hat_phi = d_hat_phi + A(a, l) * phi(1, :, l)' * (y(1, l) - phi(1, :, l) * psi(:, a));
                    R = R + A(a, l) * phi(1, :, a)' * phi(1, :, a);
                end
            end
            num = vrho(R);
            mu = 2. / (num + 3);
            hat_theta(:, a) = psi(:, a) + mu * d_hat_phi;
        end
    end
    %r
    error(r) = norm(hat_theta - theta);
end

error = error(1:5:end);
plot(error)

==> code2/estimation_1.m <==
clear all;
close all;

rng(0);

n = 30;
active_n = 15;
active_node = randperm(n);
active_node = active_node(1 : active_n);
d = 5;
phi = zeros(d, d, n);
y = zeros(d, n);
PHI = eye(d);
alpha = 1.;
theta = randn([d, 1]);
noise_std = 1;
hat_theta = randn(d, n);
mu = ones(1, n);


T = n;

rounds = 5000;
error = zeros(1, rounds);

for r = 1 : rounds
    ser = randperm(n);
    phi_active_t = randi(T - d + 1);
    active_agent = active_node(randi(active_n));
    for t = 1 : T
        A = eye(n);
        A(ser(t), ser(t)) = 0.5;
        A(ser(t), mod(ser(t), n) + 1) = 0.5;
        A(mod(ser(t), n) + 1, ser(t)) = 0.5;
        A(mod(ser(t), n) + 1, mod(ser(t), n) + 1) = 0.5;
        for a = 1 : n
            phi(2 : end, :, a) = phi(1 : end - 1, :, a);
            y(2 : end, a) = y(1 : end - 1, a);
            if a == active_agent
                dt = t - phi_active_t;
                if (dt >= 1) && (dt <= d)
                    phi(1, :, a) = PHI(dt, :);
                end
            else
                phi(1, :, a) = zeros([1, d]);
            end
            y(1, a) = phi(1, :, a) * theta + noise_std * randn();
        end
        hat_theta = hat_theta * A';
        for a = 1 : n
            delta_i = det(phi(:, :, a));
            if delta_i ~= 0
                bar_y = delta_i * (phi(:, :, a)) ^ (-1) * y(:, a);
                hat_theta(:, a) = hat_theta(:, a) + 3000. / (3000. ...
                    + (r - 1) * T + t - 1) * delta_i / (mu(a) + delta_i ...
                    ^ 2) * (bar_y - delta_i * hat_theta(:, a));
            end 
        end
    end
    %r
    error(r) = norm(hat_theta - theta);
end

error = error(1:5:end);
plot(error)

==> code2/estimation_12.m <==
clear all;
close all;

rng(1);

n = 100; % # of sensors
d = 10;
phi = zeros(d, d, n);
y = zeros(d, n);
PHI = eye(d);
alpha = 1.;
grid_length = 20;
pos_state = grid_length * rand(d,2);
pos = rand(n, 2); % pos of sensors
m = floor(n / 2);

theta = randn([d, 1]) + 25;
noise_std = 0.5;
hat_theta = randn(d, n);
mu = ones(1, n);

T = 5000;


r_set = [1 3 10];
error = zeros(length(r_set), T);

for q  = 1 : length(r_set)
    r = r_set(q);
    
    hat_theta = randn(d, n);
   
for t = 1 : T
    pos(1 : m, :) = grid_length * rand(m, 2); % pos of sensors, n - m of them do not change
     % topology
    A = zeros(n,n);
    for i = 1 : n
        for j = i + 1 : n
            if norm(pos(i, :) - pos(j, :)) <= r
                A(i, j) = 1. / n;
                A(j, i) = 1. / n;
            else 
                A(i, j) = 0;
                A(j, i) = 0;
            end
        end
        A(i, i) = 1 - sum(A(i, :));
    end
    
    Phi = zeros(n , d);
    for i = 1 : n
        for j = 1 : d
            Phi(i, j) = 1000./((norm(pos(i, :) - pos_state(j, :)))^3);
        end
    end
    phi(2 : end, :, :) = phi(1 : end - 1, :, :);
    
    y(2 : end, :) = y(1 : end - 1, :);
    for i = 1: n
      phi(1, :, i) = Phi(i, :);
      y(1, i) = phi(1, :, i) * theta + noise_std * randn();
    end
    
    hat_theta = hat_theta * A';
    for a = 1 : n
        delta_i = det(phi(:, :, a));
        if norm(delta_i) > 0.0001
            phi_inverse = (phi(:, :, a)) ^ (-1);
            if max(abs(eig(phi_inverse))) > 100
                continue
            end    
            bar_y = delta_i * phi_inverse * y(:, a);            
            hat_theta(:, a) = hat_theta(:, a) + 1 / (0.3 * t + 10) * delta_i / (mu(a) + delta_i ...
                ^ 2) * (bar_y - delta_i * hat_theta(:, a));
        end 
    end

    %r
    error(q, t) = norm(hat_theta - theta);
end
end

error = error(:,1:5:end);
plot(error')

figure(2)
hold 
plot([0, 20, 20, 0, 0], [0, 0, 20, 20, 0]) ;
scatter(pos_state(:, 1), pos_state(:, 2), 'x');


==> code2/estimation_12_k.m <==
clear all;
close all;

rng(1);

n = 30; % # of sensors
d = 5;
phi = zeros(d, d, n);
y = zeros(d, n);
PHI = eye(d);
alpha = 1.;
grid_length = 10;
pos_state = grid_length * rand(5,2);
pos = rand(n, 2); % pos of sensors
m = floor(n / 2);
theta = 5 * randn([d, 1]) + 10;
noise_std = 0.5;
hat_theta = 10 * randn(d, n);
mu = ones(1, n);


T = 10000;
error = zeros(1, T);



for t = 1 : T
    pos(1 : m, :) = rand(m, 2); % pos of sensors, n - m of them do not change
     % topology
    A = zeros(n,n);
    for i = 1 : n
        for j = i + 1 : n
            if norm(pos(i, :) - pos(j, :)) <= 3
                A(i, j) = 1. / n;
                A(j, i) = 1. / n;
            else 
                A(i, j) = 0;
                A(j, 1) = 0;
            end
        end
        A(i, i) = 1 - sum(A(i, :));
    end
    
    Phi = zeros(n , d);
    for i = 1 : n
        for j = 1 : d
            Phi(i, j) = 1000./((norm(pos(i, :) - pos_state(j, :)))^3);
        end
    end
    phi(2 : end, :, :) = phi(1 : end - 1, :, :);
    
    y(2 : end, :) = y(1 : end - 1, :);
    for i = 1: n
      phi(1, :, i) = Phi(i, :);
      y(1, i) = phi(1, :, i) * theta + noise_std * randn();
    end
    
    hat_theta = hat_theta * A';
    for a = 1 : n
        delta_i = det(phi(:, :, a));
        if norm(delta_i) > 0.00000000
            bar_y = delta_i * (phi(:, :, a)) ^ (-1) * y(:, a);
            hat_theta(:, a) = hat_theta(:, a) + 1. / (1. + 0.4 * t - 1) * delta_i / (mu(a) + delta_i ...
                ^ 2) * (bar_y - delta_i * hat_theta(:, a));
        end 
    end

    %r
    error(t) = norm(hat_theta - theta);
end

error = error(1:end);
plot(error)

==> code2/estimation_12_our.m <==
clear all;
close all;

rng(1);

n = 100; % # of sensors
d = 10;
phi = zeros(d, d, n);
y = zeros(d, n);
PHI = eye(d);
alpha = 1.;
grid_length = 20;
pos_state = grid_length * rand(d,2);
pos = rand(n, 2); % pos of sensors
m = floor(n / 2);
theta = randn([d, 1]) + 25;
noise_std = 0.5;
hat_theta = randn(d, n);
mu = ones(1, n);


T = 10000;
error = zeros(1, T);

for t = 1 : T
    pos(1 : m, :) = grid_length * rand(m, 2); % pos of sensors, n - m of them do not change
     % topology
    A = zeros(n,n);
    for i = 1 : n
        for j = i + 1 : n
            if norm(pos(i, :) - pos(j, :)) <= 3
                A(i, j) = 1. / n;
                A(j, i) = 1. / n;
            else 
                A(i, j) = 0;
                A(j, i) = 0;
            end
        end
        A(i, i) = 1 - sum(A(i, :));
    end
    
    Phi = zeros(n , d);
    for i = 1 : n
        for j = 1 : d
            Phi(i, j) = 1000./((norm(pos(i, :) - pos_state(j, :)))^3);
        end
    end
    phi(2 : end, :, :) = phi(1 : end - 1, :, :);
    
    y(2 : end, :) = y(1 : end - 1, :);
    for i = 1: n
      phi(1, :, i) = Phi(i, :);
      y(1, i) = phi(1, :, i) * theta + noise_std * randn();
    end
    
    hat_theta = hat_theta * A';
    for a = 1 : n
        delta_i = det(phi(:, :, a));
        if norm(delta_i) > 0.0001
            phi_inverse = (phi(:, :, a)) ^ (-1);
            if max(abs(eig(phi_inverse))) > 100
                continue
            end    
            bar_y = delta_i * phi_inverse * y(:, a);            
            hat_theta(:, a) = hat_theta(:, a) + 1 / (0.3 * t + 10) * delta_i / (mu(a) + delta_i ...
                ^ 2) * (bar_y - delta_i * hat_theta(:, a));
        end 
    end

    %r
    error(t) = norm(hat_theta - theta);
end

error = error(1:5:end);
plot(error)

figure(2)
hold 
plot([0, 20, 20, 0, 0], [0, 0, 20, 20, 0]) ;
scatter(pos_state(:, 1), pos_state(:, 2), 'x');


==> code2/estimation_2.m <==
clear all;
close all;

rng(0);

n = 30;
active_n = 15;
active_node = randperm(n);
active_node = active_node(1 : active_n);
d = 5;
phi = zeros(d, d, n);
y = zeros(d, n);
PHI = eye(d);
alpha = 1.;
theta = randn([d, 1]);
noise_std = 1;
hat_theta = randn(d, n);
mu = ones(1, n);

T = n;

rounds = 5000;
error = zeros(1, rounds);

for r = 1 : rounds
    ser = randperm(n);
    phi_active_t = randi(T - d + 1);
    active_agent = active_node(randi(active_n));
    for t = 1 : T
        A = eye(n);
        A(ser(t), ser(t)) = 0.5;
        A(ser(t), mod(ser(t), n) + 1) = 0.5;
        A(mod(ser(t), n) + 1, ser(t)) = 0.5;
        A(mod(ser(t), n) + 1, mod(ser(t), n) + 1) = 0.5;
        for a = 1 : n
            phi(2 : end, :, a) = phi(1 : end - 1, :, a);
            y(2 : end, a) = y(1 : end - 1, a);
            if a == active_agent
                dt = t - phi_active_t;
                if (dt >= 1) && (dt <= d)
                    phi(1, :, a) = PHI(dt, :);
                end
            else
                phi(1, :, a) = zeros([1, d]);
            end
            y(1, a) = phi(1, :, a) * theta + noise_std * randn();
        end
        hat_theta = hat_theta * A';
        for a = 1 : n
            delta_i = det(phi(:, :, a));
            if delta_i ~= 0
                bar_y = delta_i * (phi(:, :, a)) ^ (-1) * y(:, a);
                hat_theta(:, a) = hat_theta(:, a) + delta_i / (mu(a) + delta_i ...
                    ^ 2) * (bar_y - delta_i * hat_theta(:, a));
            end 
        end
    end
    %r
    error(r) = norm(hat_theta - theta);
end

error = error(1:5:end);
plot(error)

==> code2/estimation_22_Romeo.m <==
clear all;
close all;

rng(1);

n = 30; % # of sensors
d = 5;
phi = zeros(d, d, n);
y = zeros(d, n);
PHI = eye(d);
alpha = 0.003;
grid_length = 10;
pos_state = grid_length * rand(5,2);
pos = grid_length * rand(n, 2); % pos of sensors
m = floor(n / 2);
theta = 5 * randn([d, 1]) + 10;
noise_std = 0.5;
hat_theta = 10 * randn(d, n);
mu = 10000 * ones(1, n);

T = 10000;
error = zeros(1, T);

for t = 1 : T
    pos(1 : m, :) = grid_length * rand(m, 2); % pos of sensors, n - m of them do not change
     % topology
    A = zeros(n,n);
    for i = 1 : n
        for j = i + 1 : n
            if norm(pos(i, :) - pos(j, :)) <= 5
                A(i, j) = 1. / n;
                A(j, i) = 1. / n;
            else 
                A(i, j) = 0;
                A(j, i) = 0;
            end
        end
        A(i, i) = 1 - sum(A(i, :));
    end
    
    Phi = zeros(n , d);
    for i = 1 : n
        for j = 1 : d
            Phi(i, j) = 1000./((norm(pos(i, :) - pos_state(j, :)))^3);
        end
    end
    phi(2 : end, :, :) = phi(1 : end - 1, :, :);
    
    y(2 : end, :) = y(1 : end - 1, :);
    for i = 1: n
      phi(1, :, i) = Phi(i, :);
      y(1, i) = phi(1, :, i) * theta + noise_std * randn();
    end
    
    hat_theta = hat_theta * A';
    for a = 1 : n
        delta_i = det(phi(:, :, a));
        if norm(delta_i) > 0.00001
            bar_y = delta_i * (phi(:, :, a)) ^ (-1) * y(:, a);
            hat_theta(:, a) = hat_theta(:, a) + alpha * delta_i / (mu(a) + delta_i ...
                ^ 2) * (bar_y - delta_i * hat_theta(:, a));
        end 
    end

    %r
    error(t) = norm(hat_theta - theta);
end

error = error(1:5:end);
plot(error)

==> code2/estimation_3.m <==
clear all;
close all;

rng(0);

n = 30;
active_n = 15;
active_node = randperm(n);
active_node = active_node(1 : active_n);
d = 5;
phi = zeros(d, d, n);
y = zeros(d, n);
PHI = eye(d);
alpha = 1.;
theta = randn([d, 1]);
noise_std = 1;
hat_theta = randn(d, n);
mu = ones(1, n);

T = n;

rounds = 5000;
error = zeros(1, rounds);

for r = 1 : rounds
    ser = randperm(n);
    phi_active_t = randi(T - d + 1);
    active_agent = active_node(randi(active_n));
    for t = 1 : T
        A = eye(n);
        A(ser(t), ser(t)) = 0.5;
        A(ser(t), mod(ser(t), n) + 1) = 0.5;
        A(mod(ser(t), n) + 1, ser(t)) = 0.5;
        A(mod(ser(t), n) + 1, mod(ser(t), n) + 1) = 0.5;
        for a = 1 : n
            phi(2 : end, :, a) = phi(1 : end - 1, :, a);
            y(2 : end, a) = y(1 : end - 1, a);
            if a == active_agent
                dt = t - phi_active_t;
                if (dt >= 1) && (dt <= d)
                    phi(1, :, a) = PHI(dt, :);
                end
            else
                phi(1, :, a) = zeros([1, d]);
            end
            y(1, a) = phi(1, :, a) * theta + noise_std * randn();
        end
        hat_theta = hat_theta * A';
        for a = 1 : n
            delta_i = det(phi(:, :, a));
            hat_theta(:, a) = hat_theta(:, a) + 0.9 * phi(1, :, a)' / (1 + norm(phi(1, :, a)) ^ 2) * (y(1, a) - phi(1, :, a) * hat_theta(:, a));
        end
    end
    %r
    error(r) = norm(hat_theta - theta);
end

error = error(1:5:end);
plot(error)

==> code2/estimation_32_Xie.m <==
clear all;
close all;

rng(1);

n = 30; % # of sensors
d = 5;
phi = zeros(d, d, n);
y = zeros(d, n);
PHI = eye(d);
alpha = 1.;
grid_length = 10;
pos_state = grid_length * rand(5,2);
pos = grid_length * rand(n, 2); % pos of sensors
m = floor(n / 2);
theta = 5 * randn([d, 1]) + 10;
noise_std = 0.5;
hat_theta = 10 * randn(d, n);
%hat_theta = kron(theta, ones(1,n)) + 0.1*randn(d,n);
mu = ones(1, n);


T = 10000;
error = zeros(1, T);

for t = 1 : T
    pos(1 : m, :) = grid_length * rand(m, 2); % pos of sensors, n - m of them do not change
     % topology
    A = zeros(n,n);
    for i = 1 : n
        for j = i + 1 : n
            if norm(pos(i, :) - pos(j, :)) <= 5
                A(i, j) = 1. / n;
                A(j, i) = 1. / n;
            else 
                A(i, j) = 0;
                A(j, i) = 0;
            end
        end
        A(i, i) = 1 - sum(A(i, :));
    end
    
    Phi = zeros(n , d);
    for i = 1 : n
        for j = 1 : d
            Phi(i, j) = 1000./((norm(pos(i, :) - pos_state(j, :)))^3);
        end
    end
    phi(2 : end, :, :) = phi(1 : end - 1, :, :);
    
    y(2 : end, :) = y(1 : end - 1, :);
    for i = 1: n
      phi(1, :, i) = Phi(i, :);
      y(1, i) = phi(1, :, i) * theta + noise_std * randn();
    end
    
    hat_theta = hat_theta * A';
    for a = 1 : n
        norm(phi(1, :, a))^2;
        hat_theta(:, a) = hat_theta(:, a) + 2.2225 * phi(1, :, a)' / (1 + norm(phi(1, :, a)) ^ 2) * (y(1, a) - phi(1, :, a) * hat_theta(:, a));
    end

    %r
    error(t) = norm(hat_theta - theta);
end

error = error(1:5:end);
plot(error)

==> code2/estimation_4.m <==
clear all;
close all;

rng(0);

n = 30;
active_n = 15;
active_node = randperm(n);
active_node = active_node(1 : active_n);
d = 5;
phi = zeros(d, d, n);
y = zeros(d, n);
PHI = eye(d);
alpha = 1.;
theta = randn([d, 1]);
noise_std = 1;
hat_theta = randn(d, n);
mu = ones(1, n);

T = n;

rounds = 5000;
error = zeros(1, rounds);

for r = 1 : rounds
    ser = randperm(n);
    phi_active_t = randi(T - d + 1);
    active_agent = active_node(randi(active_n));
    for t = 1 : T
        A = eye(n);
        A(ser(t), ser(t)) = 1;
        A(ser(t), mod(ser(t), n) + 1) = 1;
        A(mod(ser(t), n) + 1, ser(t)) = 1;
        A(mod(ser(t), n) + 1, mod(ser(t), n) + 1) = 1;
        for a = 1 : n
            phi(2 : end, :, a) = phi(1 : end - 1, :, a);
            y(2 : end, a) = y(1 : end - 1, a);
            if a == active_agent
                dt = t - phi_active_t;
                if (dt >= 1) && (dt <= d)
                    phi(1, :, a) = PHI(dt, :);
                end
            else
                phi(1, :, a) = zeros([1, d]);
            end
            y(1, a) = phi(1, :, a) * theta + noise_std * randn();
        end
        %hat_theta = hat_theta * A';
        delta = zeros(1, n);
        bar_y = zeros(d, n);
        for a = 1 : n
            delta(a) = det(phi(:, :, a));
            if delta(a) ~= 0
                bar_y(:, a) = delta(a) * (phi(:, :, a)) ^ (-1) * y(:, a);
            end
        end
        hat_theta2 = hat_theta;
        for a_i = 1 : n
            num = zeros(d, 1);
            den = mu(a_i);
            for a_j = 1 : n
                if A(a_i, a_j) ~= 0
                    num = num + delta(a_j) * (bar_y(:, a_j) - delta(a_j) * hat_theta(:, a_i));
                    den = den + delta(a_j) ^ 2;
                end
            end
            hat_theta2(:, a_i) = hat_theta(:, a_i) + 3000. / (3000. + (r - 1) * T + t - 1) * num / den;
        end
        hat_theta = hat_theta2;
    end
    %r
    error(r) = norm(hat_theta - theta);
end

error = error(1:5:end);
plot(error)

==> code2/estimation_42_Yan.m <==
clear all;
close all;

rng(1);

n = 30; % # of sensors
d = 5;
phi = zeros(d, d, n);
y = zeros(d, n);
PHI = eye(d);
alpha = 1.;
grid_length = 10;
pos_state = grid_length * rand(5,2);
pos = grid_length * rand(n, 2); % pos of sensors
m = floor(n / 2);
theta = 5 * randn([d, 1]) + 10;
noise_std = 0.5;
hat_theta = 10 * randn(d, n);
mu = ones(1, n);


T = 10000;
error = zeros(1, T);

for t = 1 : T
    pos(1 : m, :) = grid_length * rand(m, 2); % pos of sensors, n - m of them do not change
     % topology
    A = zeros(n,n);
    for i = 1 : n
        for j = i + 1 : n
            if norm(pos(i, :) - pos(j, :)) <= 5
                A(i, j) = 1. / n;
                A(j, i) = 1. / n;
            else 
                A(i, j) = 0;
                A(j, i) = 0;
            end
        end
        A(i, i) = 1 - sum(A(i, :));
    end
    
    Phi = zeros(n , d);
    for i = 1 : n
        for j = 1 : d
            Phi(i, j) = 1000./((norm(pos(i, :) - pos_state(j, :)))^3);
        end
    end
    phi(2 : end, :, :) = phi(1 : end - 1, :, :);
    
    y(2 : end, :) = y(1 : end - 1, :);
    for i = 1: n
      phi(1, :, i) = Phi(i, :);
      y(1, i) = phi(1, :, i) * theta + noise_std * randn();
    end
    
    delta = zeros(1, n);
    bar_y = zeros(d, n);
    
    for a = 1 : n
        delta(a) = det(phi(:, :, a));
        if norm(delta(a)) > 0.00001
            bar_y(:, a) = delta(a) * (phi(:, :, a)) ^ (-1) * y(:, a);
        end
    end
    hat_theta2 = hat_theta;
    for a_i = 1 : n
        num = zeros(d, 1);
        den = mu(a_i);
        for a_j = 1 : n
            if A(a_i, a_j) ~= 0
                num = num + delta(a_j) * (bar_y(:, a_j) - delta(a_j) * hat_theta(:, a_i));
                den = den + delta(a_j) ^ 2;
            end
        end
        hat_theta2(:, a_i) = hat_theta(:, a_i) + 1. / (1. + 2 * t - 1) * num / den;
    end
    hat_theta = hat_theta2;


    %r
    error(t) = norm(hat_theta - theta);
end

error = error(1:5:end);
plot(error)

==> code2/estimation_5.m <==
clear all;
close all;

rng(0);

n = 30;
active_n = 15;
active_node = randperm(n);
active_node = active_node(1 : active_n);
d = 5;
phi = zeros(d, d, n);
y = zeros(d, n);
PHI = eye(d);
alpha = 1.;
theta = randn([d, 1]);
noise_std = 1;
hat_theta = randn(d, n);
mu = ones(1, n);

T = n;

rounds = 5000;
error = zeros(1, rounds);

for r = 1 : rounds
    ser = randperm(n);
    phi_active_t = randi(T - d + 1);
    active_agent = active_node(randi(active_n));
    for t = 1 : T
        A = eye(n);
        A(ser(t), ser(t)) = 0.5;
        A(ser(t), mod(ser(t), n) + 1) = 0.5;
        A(mod(ser(t), n) + 1, ser(t)) = 0.5;
        A(mod(ser(t), n) + 1, mod(ser(t), n) + 1) = 0.5;
        for a = 1 : n
            phi(2 : end, :, a) = phi(1 : end - 1, :, a);
            y(2 : end, a) = y(1 : end - 1, a);
            if a == active_agent
                dt = t - phi_active_t;
                if (dt >= 1) && (dt <= d)
                    phi(1, :, a) = PHI(dt, :);
                end
            else
                phi(1, :, a) = zeros([1, d]);
            end
            y(1, a) = phi(1, :, a) * theta + noise_std * randn();
        end
        psi = hat_theta * A';
        for a = 1 : n
            d_hat_phi = zeros(d, 1);
            R = zeros(d, d);
            for l = 1 : n
                if A(a, l) > 0
                    d_hat_phi = d_hat_phi + A(a, l) * phi(1, :, l)' * (y(1, l) - phi(1, :, l) * psi(:, a));
                    R = R + A(a, l) * phi(1, :, a)' * phi(1, :, a);
                end
            end
            num = vrho(R);
            mu = 2. / (num + 3);
            hat_theta(:, a) = psi(:, a) + mu * d_hat_phi;
        end
    end
    %r
    error(r) = norm(hat_theta - theta);
end

error = error(1:5:end);
plot(error)

==> code2/estimation_52_Abdolee.m <==
clear all;
close all;

rng(1);

n = 30; % # of sensors
d = 5;
phi = zeros(d, d, n);
y = zeros(d, n);
PHI = eye(d);
alpha = 1.;
grid_length = 10;
pos_state = grid_length * rand(5,2);
pos = grid_length * rand(n, 2); % pos of sensors
m = floor(n / 2);
theta = 5 * randn([d, 1]) + 10;
noise_std = 20;
hat_theta = 10 * randn(d, n);
mu = ones(1, n);


T = 10000;
error = zeros(1, T);

for t = 1 : T
    pos(1 : m, :) = grid_length * rand(m, 2); % pos of sensors, n - m of them do not change
     % topology
    A = zeros(n,n);
    for i = 1 : n
        for j = i + 1 : n
            if norm(pos(i, :) - pos(j, :)) <= 5
                A(i, j) = 1. / n;
                A(j, i) = 1. / n;
            else 
                A(i, j) = 0;
                A(j, 1) = 0;
            end
        end
        A(i, i) = 1 - sum(A(i, :));
    end
    
    Phi = zeros(n , d);
    for i = 1 : n
        for j = 1 : d
            Phi(i, j) = 1000./((norm(pos(i, :) - pos_state(j, :)))^3);
        end
    end
    phi(2 : end, :, :) = phi(1 : end - 1, :, :);
    
    y(2 : end, :) = y(1 : end - 1, :);
    for i = 1: n
      phi(1, :, i) = Phi(i, :);
      y(1, i) = phi(1, :, i) * theta + noise_std * randn();
    end
    
    psi = hat_theta * A';
    for a = 1 : n
        d_hat_phi = zeros(d, 1);
        R = zeros(d, d);
        for l = 1 : n
            if A(a, l) > 0
                d_hat_phi = d_hat_phi + A(a, l) * phi(1, :, l)' * (y(1, l) - phi(1, :, l) * psi(:, a));
                R = R + A(a, l) * phi(1, :, l)' * phi(1, :,l);
            end
        end
        num = vrho(R);
        mu = 0.01 / (num + 1);
        %mu = 0.;
        hat_theta(:, a) = psi(:, a) + mu * d_hat_phi;
    end
    %r
    error(t) = norm(hat_theta - theta);
end

error = error(1:5:end);
plot(error)

==> tikz/stochastic_estimation.m <==
clc
clear
close all
tic

d = 2;
n = 4;

T = 1000;
K = 50;

N1 = [1	0	0	0;
    0	1	0	0;
    0	0	1	0;
    0	0	0	1];

N2 = [0.4	0	0	0.6;
    0	1	0	0;
    0.6	0	0.2	0.2;
    0	0	0.8	0.2];

N3 = [0.3	0.7	0	0;
   0.7	0.3	0	0;
   0	0	1	0;
   0	0	0	1];

theta = [2.5;-1];

Err_sum = zeros(d*n,K);

for t = 1:T
x = zeros(d,n);
y = zeros(d,n);
y_old = zeros(1,n);
bar_y = zeros(d,n);
error = zeros(d,n);
delta = zeros(1,n);
Phi = zeros(d,d*n);
phi = zeros(d,n);
phi_old = zeros(d,n);
Err = zeros(d*n,K);

nu = 0.1;


for k = 1:K
    if mod(k,3) == 1
       N = N1;
    elseif mod(k,3) == 2
       N = N1;
    else
       N = N1;
    end

    alpha = 2/(k);
    error = x - repmat(theta,1,n);
    Err(:,k) = reshape(error, d*n, 1); % update x table

    store = x; % store the current state for update
    phi_old = phi;
    y_old = y;

    for i = 1:n
        if i == 1
                delta(:,i) = 0;
        elseif i == 2
            delta(:,i) = cos(k*pi/4);
        elseif i == 3
            delta(:,i) = sin(k*pi/2);   
        elseif i == 4 
            delta(:,i) = 0;
        end
            y(:,i) = delta(:,i) * theta + 0.5*i*randn(2,1);
            sum1 = N(i,:)*store(1,:)';
            sum2 = N(i,:)*store(2,:)';
            x(:,i) = [sum1 + alpha*delta(:,i)*(y(1,i)-delta(:,i)*sum1)/(nu+delta(:,i)^2);sum2 + alpha*delta(:,i)*(y(2,i)-delta(:,i)*sum2)/(nu+delta(:,i)^2)];               
    end        
end 

Err_sum = Err_sum + Err;

end
    

Err_ave = Err_sum/T;
figure(1)
for i = 1: n
    norm_err = zeros(1,K);
    err = Err_ave(d*(i-1)+1:d*i,:); 
    for k = 1:K
    norm_err(k) = norm(err(:,k));
    end
    plot(norm_err)
    hold on
end

Est = Err_ave + repmat(repmat(theta,n,1),1,K);
figure(2)
for i = 1: n
    est = Est(d*(i-1)+1:d*i,:);
    plot(est(1,:))
    hold on
end

figure(3)
for i = 1: n
    est = Est(d*(i-1)+1:d*i,:);
    plot(est(2,:))
    hold on
end











